Single-copy activation of Bell nonlocality via broadcasting of quantum states

Activation of Bell nonlocality refers to the phenomenon that some entangled mixed states that admit a local hidden variable model in the standard Bell scenario nevertheless reveal their nonlocal nature in more exotic measurement scenarios. We present such a scenario that involves broadcasting the local subsystems of a single-copy of a bipartite quantum state to multiple parties, and use the scenario to study the nonlocal properties of the two-qubit isotropic state: \begin{align} \nonumber \rho_\alpha = \alpha\,|\Phi^+ \rangle\langle \Phi^+|+(1-\alpha)\frac{\mathbb{1}}{4}. \end{align} We present two main results, considering that Nature allows for (i) the most general no-signalling correlations, and (ii) the most general quantum correlations at the level of any hidden variable theory. We show that the state does not admit a local hidden variable description for $\alpha>0.559$ and $\alpha>\frac{1}{2}$, in cases (i) and (ii) respectively, which in both cases provides a device-independent certification of the entanglement of the state. These bounds are significantly lower than the previously best-known bound of $0.697$ for both Bell nonlocality and device-independent entanglement certification using a single copy of the state. Our results show that strong examples of non-classicality are possible with a small number of resources.

==> anc/README.txt <==
The notation for the measurements: A1(:,:,a,x) is the outcome 'a' of input 'x', TA the Choi state for Alice, TB for Bob, and In the inequality in full notation (usual convention, first run over the ouptuts then the inputs; [a b | x y] -> ( [0 0 | 0 0], [0 1 | 0 0] ... [oa ob | 0 0] [0 0 | 0 1]  [0 1 | 0 0] ... )   ).

